Beaconing-Aware Optimal Policies for Two-Hop Routing in Multi-Class Delay Tolerant Networks

In Delay Tolerant Networks (DTNs), two-hop routing compromises energy versus delay more conveniently than epidemic routing. Literature provides comprehensive results on optimal routing policies for mobile nodes with homogeneous mobility, often neglecting signaling costs. Routing policies are customarily computed by means of fluid approximation techniques, which assure solutions to be optimal only when the number of nodes is infinite, while they provide a coarse approximation otherwise. This work addresses heterogeneous mobility patterns and multiple wireless transmission technologies; moreover, we explicitly consider the beaconing/signaling costs to support routing and the possibility for nodes to discard packets after a local time. We theoretically characterize the optimal policies by deriving their formal properties. Such analysis is leveraged to define two algorithmic approaches which allow to trade off optimality with computational efficiency. Theoretical bounds on the approximation guarantees of the proposed algorithms are derived. We then experimentally evaluated them in realistic scenarios of multi-class DTNs.

==> img/fub_boxplot.m <==
% script per disegnare il boxplot di F/UB al variare di un parametro [tau, #nodi, #classi, L]
% per tutti gli algoritmi (con 1/eps = [1 3 5])
% con beaconing 

clear all;
%%%%%%
cur_dir = pwd;
beac_dir = 'C:\Users\basilico\Dropbox\PeopleNET-DEI\matlab\Generale\multi_tech\istanze\soluzioni\mat\beaconing\';

list_beac = dir(beac_dir);

TAU = [25 50 100 250]; 
LL = [350 500 750 1000];
NODI = [9 15 20];
CLASSI = [1 2 3];

TAU1 = [];
TAU2 = [];
TAU3 = [];
TAU4 = [];

L1 = [];
L2 = [];
L3 = [];
L4 = [];

N1 = [];
N2 = [];
N3 = [];

C1 = [];
C2 = [];
C3 = [];

for i=1:length(list_beac)
    firstName=list_beac(i).name;
    if ~isempty(strfind(firstName,'.mat'))
        
        cd(beac_dir)
        load(firstName)
        cd(cur_dir)
        den_ub = s_ub.F;
        
        num = zeros(1,11);
        
        num(1) = s_grid.F(1);
        num(2) = s_grid.F(ceil(end/2));
        num(3) = s_grid.F(end);
                
        num(4) = s_greedy.F(1);
        num(5) = s_greedy.F(ceil(end/2));
        num(6) = s_greedy.F(end);
        
        num(7) = s_greedy_cost.F(1);
        num(8) = s_greedy_cost.F(ceil(end/2));
        num(9) = s_greedy_cost.F(end);
        
        num(10)   = s_cascata.F;
        
        num(11) = s_one.F;
        
        rate = num / den_ub;
        
        l = pa.L;
        t = pa.tau;
        n = pa.N(1);
        c = pa.C;
                
        %%%%%% INSERISCO L'ISTANZA NEI VETTORI A SECONDA DEI PARAMETRI
        if l == LL(1)
            L1 = [L1; rate];
        elseif l == LL(2)
            L2 = [L2; rate];
        elseif l == LL(3)
            L3 = [L3; rate];
        elseif l == LL(4)
            L4 = [L4; rate];
        end
                               
        if t == TAU(1)
            TAU1 = [TAU1; rate];
        elseif t == TAU(2)
            TAU2 = [TAU2; rate];
        elseif t == TAU(3)
            TAU3 = [TAU3; rate];
        elseif t == TAU(4)
            TAU4 = [TAU4; rate];    
        end

        if n == NODI(1)
            N1 = [N1; rate];
        elseif n == NODI(2)
            N2 = [N2; rate];
        elseif n == NODI(3)
            N3 = [N3; rate];
        end
        
        if c == CLASSI(1)
            C1 = [C1; rate];
        elseif c == CLASSI(2)
            C2 = [C2; rate];
        elseif c == CLASSI(3)
            C3 = [C3; rate];
        end
    end
end
%%%%%% ORA RAGGRUPPO LE ISTANZE PER ALGORITMO %%%%%%%%

ALGORITMI = [1:11]; %['Grid_1 Grid_2 Grid_3 Greedy_1 Greedy_2 Greedy_3 Greedy__cost_1 Greedy__cost_2 Greedy__cost_3 Cascade One__policy'];

% TAU_TOT = [[TAU1] [TAU2] [TAU3] [TAU4]];
% L_TOT = [[L1] [L2] [L3] [L4]];
% N_TOT = [[N1] [N2] [N3]];
% C_TOT = [[C1] [C2] [C3]];

% %%%%%%% BOXPLOT TAU %%%%%%%%%%%
% subplot(4,1,1)
% boxplot(TAU1, ALGORITMI)
% set(gca,'XTick', [1:11])
% set(gca,'XTickLabel',{'Grid_1','Grid_2','Grid_3','Greedy_1','Greedy_2','Greedy_3','Greedy_cost_1','Greedy_cost_2','Greedy_cost_3','Cascade','One_policy'})
% title('BOXPLOT F/UB con TAU = 25');
% 
% subplot(4,1,2)
% boxplot(TAU2, ALGORITMI)
% set(gca,'XTick', [1:11])
% set(gca,'XTickLabel',{'Grid_1','Grid_2','Grid_3','Greedy_1','Greedy_2','Greedy_3','Greedy_cost_1','Greedy_cost_2','Greedy_cost_3','Cascade','One_policy'})
% title('BOXPLOT F/UB con TAU = 50');
% 
% subplot(4,1,3)
% boxplot(TAU3, ALGORITMI)
% set(gca,'XTick', [1:11])
% set(gca,'XTickLabel',{'Grid_1','Grid_2','Grid_3','Greedy_1','Greedy_2','Greedy_3','Greedy_cost_1','Greedy_cost_2','Greedy_cost_3','Cascade','One_policy'})
% title('BOXPLOT F/UB con TAU = 100');
% 
% subplot(4,1,4)
% boxplot(TAU4, ALGORITMI)
% set(gca,'XTick', [1:11])
% set(gca,'XTickLabel',{'Grid_1','Grid_2','Grid_3','Greedy_1','Greedy_2','Greedy_3','Greedy_cost_1','Greedy_cost_2','Greedy_cost_3','Cascade','One_policy'})
% title('BOXPLOT F/UB con TAU = 250');
% 
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% %%%%%%% BOXPLOT L %%%%%%%%%%%
% 
% figure(2)
% subplot(4,1,1)
% boxplot(L1, ALGORITMI)
% set(gca,'XTick', [1:11])
% set(gca,'XTickLabel',{'Grid_1','Grid_2','Grid_3','Greedy_1','Greedy_2','Greedy_3','Greedy_cost_1','Greedy_cost_2','Greedy_cost_3','Cascade','One_policy'})
% title('BOXPLOT F/UB con L = 350');
% 
% subplot(4,1,2)
% boxplot(L2, ALGORITMI)
% set(gca,'XTick', [1:11])
% set(gca,'XTickLabel',{'Grid_1','Grid_2','Grid_3','Greedy_1','Greedy_2','Greedy_3','Greedy_cost_1','Greedy_cost_2','Greedy_cost_3','Cascade','One_policy'})
% title('BOXPLOT F/UB con L = 500');
% 
% subplot(4,1,3)
% boxplot(L3, ALGORITMI)
% set(gca,'XTick', [1:11])
% set(gca,'XTickLabel',{'Grid_1','Grid_2','Grid_3','Greedy_1','Greedy_2','Greedy_3','Greedy_cost_1','Greedy_cost_2','Greedy_cost_3','Cascade','One_policy'})
% title('BOXPLOT F/UB con L = 750');
% 
% subplot(4,1,4)
% boxplot(L4, ALGORITMI)
% set(gca,'XTick', [1:11])
% set(gca,'XTickLabel',{'Grid_1','Grid_2','Grid_3','Greedy_1','Greedy_2','Greedy_3','Greedy_cost_1','Greedy_cost_2','Greedy_cost_3','Cascade','One_policy'})
% title('BOXPLOT F/UB con L = 1000');
% 
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% %%%%%%% BOXPLOT NODI %%%%%%%%%%%
% 
% figure(3)
% subplot(3,1,1)
% boxplot(N1, ALGORITMI)
% set(gca,'XTick', [1:11])
% set(gca,'XTickLabel',{'Grid_1','Grid_2','Grid_3','Greedy_1','Greedy_2','Greedy_3','Greedy_cost_1','Greedy_cost_2','Greedy_cost_3','Cascade','One_policy'})
% title('BOXPLOT F/UB con N = 9');
% 
% subplot(3,1,2)
% boxplot(N2, ALGORITMI)
% set(gca,'XTick', [1:11])
% set(gca,'XTickLabel',{'Grid_1','Grid_2','Grid_3','Greedy_1','Greedy_2','Greedy_3','Greedy_cost_1','Greedy_cost_2','Greedy_cost_3','Cascade','One_policy'})
% title('BOXPLOT F/UB con N = 15');
% 
% subplot(3,1,3)
% boxplot(N3, ALGORITMI)
% set(gca,'XTick', [1:11])
% set(gca,'XTickLabel',{'Grid_1','Grid_2','Grid_3','Greedy_1','Greedy_2','Greedy_3','Greedy_cost_1','Greedy_cost_2','Greedy_cost_3','Cascade','One_policy'})
% title('BOXPLOT F/UB con N = 20');


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%% BOXPLOT CLASSI %%%%%%%%%%%
figure(4)
subplot(3,3,1)
boxplot(C1(:,1:3))
set(gca,'XTick', [1:3]);
set(gca,'XTickLabel',{'1','1/2','1/5'})
xlabel('\epsilon');
title('Grid');
text(-0.5,0.85,'1 Class','FontSize',12)

subplot(3,3,2)
boxplot(C1(:,4:6))
set(gca,'XTick', [1:3])
set(gca,'XTickLabel',{'1','1/2','1/5'})
xlabel('\epsilon');
title('Greedy (G_1)');

subplot(3,3,3)
boxplot(C1(:,7:9))
set(gca,'XTick', [1:3])
set(gca,'XTickLabel',{'1','1/2','1/5'})
xlabel('\epsilon');
title('Greedy (G_2)');


subplot(3,3,4)
boxplot(C2(:,1:3))
set(gca,'XTick', [1:3]);
set(gca,'XTickLabel',{'1','1/2','1/5'})
xlabel('\epsilon');
title('Grid');
text(-0.5,0.85,'2 Classes','FontSize',12)

subplot(3,3,5)
boxplot(C2(:,4:6))
set(gca,'XTick', [1:3])
set(gca,'XTickLabel',{'1','1/2','1/5'})
xlabel('\epsilon');
title('Greedy (G_1)');

subplot(3,3,6)
boxplot(C2(:,7:9))
set(gca,'XTick', [1:3])
set(gca,'XTickLabel',{'1','1/2','1/5'})
xlabel('\epsilon');
title('Greedy (G_2)');


subplot(3,3,7)
boxplot(C3(:,1:3))
set(gca,'XTick', [1:3]);
set(gca,'XTickLabel',{'1','1/2','1/5'})
xlabel('\epsilon');
title('Grid');
text(-0.5,0.85,'3 Classes','FontSize',12)

subplot(3,3,8)
boxplot(C3(:,4:6))
set(gca,'XTick', [1:3])
set(gca,'XTickLabel',{'1','1/2','1/5'})
xlabel('\epsilon');
title('Greedy (G_1)');

subplot(3,3,9)
boxplot(C3(:,7:9))
set(gca,'XTick', [1:3])
set(gca,'XTickLabel',{'1','1/2','1/5'})
xlabel('\epsilon');
title('Greedy (G_2)');


% subplot(3,1,2)
% boxplot(C2, ALGORITMI)
% set(gca,'XTick', [1:11])
% set(gca,'XTickLabel',{'Grid_1','Grid_2','Grid_3','Greedy_1','Greedy_2','Greedy_3','Greedy_cost_1','Greedy_cost_2','Greedy_cost_3','Cascade','One_policy'})
% title('2 Classes');
% 
% subplot(3,1,3)
% boxplot(C3, ALGORITMI)
% set(gca,'XTick', [1:11])
% set(gca,'XTickLabel',{'Grid_1','Grid_2','Grid_3','Greedy_1','Greedy_2','Greedy_3','Greedy_cost_1','Greedy_cost_2','Greedy_cost_3','Cascade','One_policy'})
% title('3 Classes');


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

figureHandle = gcf;
%# make all text in the figure to size 14 and bold
set(findall(figureHandle,'type','text'),'fontSize',8)

set(gcf,'paperunits','centimeters')
set(gcf,'papersize',[20,20]) % Desired outer dimensions of figure
set(gcf,'paperposition',[0,0,20,20]) % Place plot on figure
print -painters -dpdf -r600 fub_boxplot.pdf


==> img/fub_tau_boxplot.m <==
% script per disegnare il boxplot di F/UB al variare di un parametro [tau, #nodi, #classi, L]
% per tutti gli algoritmi (con 1/eps = [1 3 5])
% con beaconing 

clear all;
close all;
%%%%%%
cur_dir = pwd;
beac_dir = 'C:\Users\basilico\Dropbox\PeopleNET-DEI\matlab\Generale\multi_tech\istanze\soluzioni\mat\beaconing\';
list_beac = dir(beac_dir);

fontsz = 10.5;

TAU = [25 50 100 250]; 
LL = [350 500 750 1000];
NODI = [9 15 20];
CLASSI = [1 2 3];

TAU1 = [];
TAU2 = [];
TAU3 = [];
TAU4 = [];

L1 = [];
L2 = [];
L3 = [];
L4 = [];

N1 = [];
N2 = [];
N3 = [];

C1 = [];
C2 = [];
C3 = [];

for i=1:length(list_beac)
    firstName=list_beac(i).name;
    if ~isempty(strfind(firstName,'.mat'))
        
        cd(beac_dir)
        load(firstName)
        cd(cur_dir)
        den_ub = s_ub.F;
        
        num = zeros(1,11);
        
        num(1) = s_grid.F(1);
        num(2) = s_grid.F(ceil(end/2));
        num(3) = s_grid.F(end);
                
        num(4) = s_greedy.F(1);
        num(5) = s_greedy.F(ceil(end/2));
        num(6) = s_greedy.F(end);
        
        num(7) = s_greedy_cost.F(1);
        num(8) = s_greedy_cost.F(ceil(end/2));
        num(9) = s_greedy_cost.F(end);
        
        num(10)   = s_cascata.F;
        
        num(11) = s_one.F;
        
        rate = num / den_ub;
        
        l = pa.L;
        t = pa.tau;
        n = pa.N(1);
        c = pa.C;
                
        %%%%%% INSERISCO L'ISTANZA NEI VETTORI A SECONDA DEI PARAMETRI
        if l == LL(1)
            L1 = [L1; rate];
        elseif l == LL(2)
            L2 = [L2; rate];
        elseif l == LL(3)
            L3 = [L3; rate];
        elseif l == LL(4)
            L4 = [L4; rate];
        end
                               
        if t == TAU(1)
            TAU1 = [TAU1; rate];
        elseif t == TAU(2)
            TAU2 = [TAU2; rate];
        elseif t == TAU(3)
            TAU3 = [TAU3; rate];
        elseif t == TAU(4)
            TAU4 = [TAU4; rate];    
        end

        if n == NODI(1)
            N1 = [N1; rate];
        elseif n == NODI(2)
            N2 = [N2; rate];
        elseif n == NODI(3)
            N3 = [N3; rate];
        end
        
        if c == CLASSI(1)
            C1 = [C1; rate];
        elseif c == CLASSI(2)
            C2 = [C2; rate];
        elseif c == CLASSI(3)
            C3 = [C3; rate];
        end
    end
end
%%%%%% ORA RAGGRUPPO LE ISTANZE PER ALGORITMO %%%%%%%%

ALGORITMI = [1:11]; %['Grid_1 Grid_2 Grid_3 Greedy_1 Greedy_2 Greedy_3 Greedy__cost_1 Greedy__cost_2 Greedy__cost_3 Cascade One__policy'];

% TAU_TOT = [[TAU1] [TAU2] [TAU3] [TAU4]];
% L_TOT = [[L1] [L2] [L3] [L4]];
% N_TOT = [[N1] [N2] [N3]];
% C_TOT = [[C1] [C2] [C3]];

%%%%%%% BOXPLOT TAU %%%%%%%%%%%
% subplot(4,1,1)
% boxplot(TAU1, ALGORITMI)
% set(gca,'XTick', [1:11])
% set(gca,'XTickLabel',{'Grid_1','Grid_2','Grid_3','Greedy_1','Greedy_2','Greedy_3','Greedy_cost_1','Greedy_cost_2','Greedy_cost_3','Cascade','One_policy'})
% title('BOXPLOT F/UB con TAU = 25');

figure(1)
%%%
subplot(4,3,1)
boxplot(TAU1(:,1:3))
axis([0.5,3.5,0.65,1.05])
set(gca,'XTick', [1:3]);
set(gca,'XTickLabel',{'1','1/3','1/5'})
set(gca,'FontSize',fontsz);
xlabel('\epsilon');
title('Grid search');
set(gca,'YTick',[0.7:0.1:1]);
txt = text(0,0.8,'\tau=25','FontSize',fontsz)
set(txt, 'rotation', 90)

%%%
subplot(4,3,2)
boxplot(TAU1(:,4:6))
axis([0.5,3.5,0.65,1.05])
set(gca,'XTick', [1:3]);
set(gca,'XTickLabel',{'1','1/3','1/5'})
set(gca,'YTick',[0.7:0.1:1]);
set(gca,'FontSize',fontsz);
xlabel('\epsilon');
title('Greedy construction (1)');
%%%
subplot(4,3,3)
boxplot(TAU1(:,7:9))
axis([0.5,3.5,0.65,1.05])
set(gca,'XTick', [1:3]);
set(gca,'XTickLabel',{'1','1/3','1/5'})
set(gca,'YTick',[0.7:0.1:1]);
set(gca,'FontSize',fontsz);
xlabel('\epsilon');
title('Greedy construction (2)');
% %%%
% subplot(4,4,4)
% boxplot(TAU1(:,11))
% axis([0.5,1.5,0.65,1.05])
% set(gca,'XTick', [1]);
% set(gca,'XTickLabel',{'1'})
% set(gca,'YTick',[0.7:0.1:1]);
% set(gca,'FontSize',fontsz);
% xlabel('\epsilon');
% title('One Policy');

%%%
subplot(4,3,4)
boxplot(TAU2(:,1:3))
axis([0.5,3.5,0.65,1.05])
set(gca,'XTick', [1:3]);
set(gca,'XTickLabel',{'1','1/3','1/5'})
set(gca,'YTick',[0.7:0.1:1]);
set(gca,'FontSize',fontsz);
xlabel('\epsilon');
title('Grid search');
txt = text(0,0.8,'\tau=50','FontSize',fontsz)
set(txt, 'rotation', 90)
%%%
subplot(4,3,5)
boxplot(TAU2(:,4:6))
axis([0.5,3.5,0.65,1.05])
set(gca,'XTick', [1:3]);
set(gca,'XTickLabel',{'1','1/3','1/5'})
set(gca,'YTick',[0.7:0.1:1]);
set(gca,'FontSize',fontsz);
xlabel('\epsilon');
title('Greedy construction (1)');
%%%
subplot(4,3,6)
boxplot(TAU2(:,7:9))
axis([0.5,3.5,0.65,1.05])
set(gca,'XTick', [1:3]);
set(gca,'XTickLabel',{'1','1/3','1/5'})
set(gca,'YTick',[0.7:0.1:1]);
set(gca,'FontSize',fontsz);
xlabel('\epsilon');
title('Greedy construction (2)');
%%%
% subplot(4,4,8)
% boxplot(TAU2(:,11))
% axis([0.5,1.5,0.65,1.05])
% set(gca,'XTick', [1]);
% set(gca,'XTickLabel',{'1'})
% set(gca,'YTick',[0.7:0.1:1]);
% set(gca,'FontSize',fontsz);
% xlabel('\epsilon');
% title('One Policy');

%%%
subplot(4,3,7)
boxplot(TAU3(:,1:3),'widths',[0.4 0.4 0.4])
axis([0.5,3.5,0.65,1.05])
set(gca,'XTick', [1:3]);
set(gca,'XTickLabel',{'1','1/3','1/5'})
set(gca,'YTick',[0.7:0.1:1]);
set(gca,'FontSize',fontsz);
xlabel('\epsilon');
title('Grid search');
txt = text(0,0.8,'\tau=100','FontSize',fontsz)
set(txt, 'rotation', 90)
%%%
subplot(4,3,8)
boxplot(TAU3(:,4:6))
axis([0.5,3.5,0.65,1.05])
set(gca,'XTick', [1:3]);
set(gca,'XTickLabel',{'1','1/3','1/5'})
set(gca,'YTick',[0.7:0.1:1]);
set(gca,'FontSize',fontsz);
xlabel('\epsilon');
title('Greedy construction (1)');
%%%
subplot(4,3,9)
boxplot(TAU3(:,7:9))
axis([0.5,3.5,0.65,1.05])
set(gca,'XTick', [1:3]);
set(gca,'XTickLabel',{'1','1/3','1/5'})
set(gca,'YTick',[0.7:0.1:1]);
set(gca,'FontSize',fontsz);
xlabel('\epsilon');
title('Greedy construction (2)');
%%%
% subplot(4,4,12)
% boxplot(TAU3(:,11))
% axis([0.5,1.5,0.65,1.05])
% set(gca,'XTick', [1]);
% set(gca,'XTickLabel',{'1'})
% set(gca,'YTick',[0.7:0.1:1]);
% set(gca,'FontSize',fontsz);
% xlabel('\epsilon');
% title('One Policy');

%%%
subplot(4,3,10)
boxplot(TAU3(:,1:3))
axis([0.5,3.5,0.65,1.05])
set(gca,'XTick', [1:3]);
set(gca,'XTickLabel',{'1','1/3','1/5'})
set(gca,'YTick',[0.7:0.1:1]);
set(gca,'FontSize',fontsz);
xlabel('\epsilon');
title('Grid search');
txt = text(0,0.8,'\tau=250','FontSize',fontsz)
set(txt, 'rotation', 90)
%%%
subplot(4,3,11)
boxplot(TAU3(:,4:6))
axis([0.5,3.5,0.65,1.05])
set(gca,'XTick', [1:3]);
set(gca,'XTickLabel',{'1','1/3','1/5'})
set(gca,'YTick',[0.7:0.1:1]);
set(gca,'FontSize',fontsz);
xlabel('\epsilon');
title('Greedy construction (1)');
%%%
subplot(4,3,12)
boxplot(TAU3(:,7:9))
axis([0.5,3.5,0.65,1.05])
set(gca,'XTick', [1:3]);
set(gca,'XTickLabel',{'1','1/3','1/5'})
set(gca,'YTick',[0.7:0.1:1]);
set(gca,'FontSize',fontsz);
xlabel('\epsilon');
title('Greedy construction (2)');
%%%
% subplot(4,4,16)
% boxplot(TAU3(:,11))
% axis([0.5,1.5,0.65,1.05])
% set(gca,'XTick', [1]);
% set(gca,'XTickLabel',{'1'})
% set(gca,'YTick',[0.7:0.1:1]);
% set(gca,'FontSize',fontsz);
% xlabel('\epsilon');
% title('One Policy');



figureHandle = gcf;
%# make all text in the figure to size 14 and bold
set(findall(figureHandle,'type','text'),'fontSize',fontsz)

set(gcf,'paperunits','centimeters')
set(gcf,'papersize',[20,20]) % Desired outer dimensions of figure
set(gcf,'paperposition',[-1.6,-1.8,23.8,22.5]) % Place plot on figure
print -painters -dpdf -r600 fub_tau_boxplot.pdf


==> img/mean_fub_all.m <==

% script per disegnare il confronto di F/UB al variare di un parametro [tau, #nodi, #classi, L]
% per tutti gli algoritmi (con 1/eps = 5)
% con beaconing

clear all;
%%%%%%
cur_dir = pwd;
beac_dir = 'C:\Users\basilico\Dropbox\PeopleNET-DEI\matlab\Generale\multi_tech\istanze\soluzioni\mat\beaconing\';


% plot styles
nnn=5;
linestyles = cellstr(char('-',':','-.','--','-',':','-.','--','-',':','-',':','-.','--','-',':','-.','--','-',':','-.'));
MarkerEdgeColors=gray(2*nnn); % nnn is the number of different items you have
Markers=['o','x','+','*','s','d','v','^','<','>','p','h','.','+','*','o','x','^','<','h','.','>','p','s','d','v','o','x','+','*','s','d','v','^','<','>','p','h','.'];

list_beac = dir(beac_dir);

TAU = [25 50 100 250]; 
LL = [350 500 750 1000];
NODI = [9 15 20];
CLASSI = [1 2 3];

TAU1 = [];
TAU2 = [];
TAU3 = [];
TAU4 = [];

L1 = [];
L2 = [];
L3 = [];
L4 = [];

N1 = [];
N2 = [];
N3 = [];

C1 = [];
C2 = [];
C3 = [];

for i=1:length(list_beac)
    firstName=list_beac(i).name;
    if ~isempty(strfind(firstName,'.mat'))
        
        cd(beac_dir)
        load(firstName)
        cd(cur_dir)
        den_ub = s_ub.F;
                
        num = zeros(1,5);
        
        num(1) = s_grid.F(end);
                
        num(2) = s_greedy.F(end);
        
        num(3) = s_greedy_cost.F(end);
        
        num(4)   = s_cascata.F;
        
        num(5) = s_one.F;
        
        rate = num / den_ub;
        
        l = pa.L;
        t = pa.tau;
        n = pa.N(1);
        c = pa.C;
                
        %%%%%% INSERISCO L'ISTANZA NEI VETTORI A SECONDA DEI PARAMETRI
        if l == LL(1)
            L1 = [L1; rate];
        elseif l == LL(2)
            L2 = [L2; rate];
        elseif l == LL(3)
            L3 = [L3; rate];
        elseif l == LL(4)
            L4 = [L4; rate];
        end
                               
        if t == TAU(1)
            TAU1 = [TAU1; rate];
        elseif t == TAU(2)
            TAU2 = [TAU2; rate];
        elseif t == TAU(3)
            TAU3 = [TAU3; rate];
        elseif t == TAU(4)
            TAU4 = [TAU4; rate];            
        end

        if n == NODI(1)
            N1 = [N1; rate];
        elseif n == NODI(2)
            N2 = [N2; rate];
        elseif n == NODI(3)
            N3 = [N3; rate];
        end
        
        if c == CLASSI(1)
            C1 = [C1; rate];
        elseif c == CLASSI(2)
            C2 = [C2; rate];
        elseif c == CLASSI(3)
            C3 = [C3; rate];
        end
    end
end

%%%%%% ORA RAGGRUPPO LE ISTANZE PER ALGORITMO %%%%%%%%
VAL_01 = mean(TAU1);
VAL_0 = mean(TAU2);
VAL_1 = mean(TAU3);
VAL_2 = mean(TAU4);
VAL_3 = mean(L1);
VAL_4 = mean(L2);
VAL_5 = mean(L3);
VAL_6 = mean(L4);
VAL_7 = mean(N1);
VAL_8 = mean(N2);
VAL_9 = mean(N3);
VAL_10 = mean(C1);
VAL_11 = mean(C2);
VAL_12 = mean(C3);


fontsz = 11.5;
%%%%%%% PLOT PER TAU CON 5 ALGORITMI %%%%%%%%%%%
FT1 = [VAL_01(:,1) VAL_0(:,1) VAL_1(:,1) VAL_2(:,1)]; 
FT2 = [VAL_01(:,2) VAL_0(:,2) VAL_1(:,2) VAL_2(:,2)];
FT3 = [VAL_01(:,3) VAL_0(:,3) VAL_1(:,3) VAL_2(:,3)];
FT4 = [VAL_01(:,4) VAL_0(:,4) VAL_1(:,4) VAL_2(:,4)];
FT5 = [VAL_01(:,5) VAL_0(:,5) VAL_1(:,5) VAL_2(:,5)];

figure(1)
subplot(2,2,1)
plot(TAU, FT1,[linestyles{1} Markers(1)],'Color',MarkerEdgeColors(1,:))
hold all
plot(TAU, FT2,[linestyles{2} Markers(2)],'Color',MarkerEdgeColors(2,:))
plot(TAU, FT3, [linestyles{3} Markers(3)],'Color',MarkerEdgeColors(3,:))
plot(TAU, FT4, [linestyles{4} Markers(4)],'Color',MarkerEdgeColors(4,:))
plot(TAU, FT5, [linestyles{5} Markers(5)],'Color',MarkerEdgeColors(5,:))
axis([20 270 0.7 1.05])
set(gca,'XTick',[25 50 100 250]);
set(gca,'YTick',[0.7:0.1:1]);
set(gca,'FontSize',fontsz);

legend('Grid search','Greedy construction (1)','Greedy construction (2)','Greedy (arrival rate)','Class-independent','Location','SouthEast');
xlabel('\tau');
ylabel('Average F/UB');
%title('CONFRONTO ALGORITMI AL VARIARE DI TAU');





%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%% PLOT PER L CON 5 ALGORITMI %%%%%%%%%%%
FL1 = [VAL_3(:,1) VAL_4(:,1) VAL_5(:,1) VAL_6(:,1)]; 
FL2 = [VAL_3(:,2) VAL_4(:,2) VAL_5(:,2) VAL_6(:,2)];
FL3 = [VAL_3(:,3) VAL_4(:,3) VAL_5(:,3) VAL_6(:,3)];
FL4 = [VAL_3(:,4) VAL_4(:,4) VAL_5(:,4) VAL_6(:,4)];
FL5 = [VAL_3(:,5) VAL_4(:,5) VAL_5(:,5) VAL_6(:,5)];

%figure(2)
subplot(2,2,2)
plot(LL, FL1,[linestyles{1} Markers(1)],'Color',MarkerEdgeColors(1,:))
hold all
plot(LL, FL2, [linestyles{2} Markers(2)],'Color',MarkerEdgeColors(2,:))
plot(LL, FL3, [linestyles{3} Markers(3)],'Color',MarkerEdgeColors(3,:))
plot(LL, FL4, [linestyles{4} Markers(4)],'Color',MarkerEdgeColors(4,:))
plot(LL, FL5, [linestyles{5} Markers(5)],'Color',MarkerEdgeColors(5,:))
axis([320 1020 0.7 1.05])
set(gca,'XTick',[350 500 750 1000]);
set(gca,'YTick',[0.7:0.1:1]);
set(gca,'FontSize',fontsz);

%legend('GRID','GREEDY','GREEDY.COST','CASCADE','ONE');
%legend('Grid search','Greedy construction (1)','Greedy construction (2)','Greedy (arrival rate)','Class-independent','Location','SouthEast');
xlabel('L');
%ylabel('mean(F/UB)');
ylabel('Average F/UB');
%title('CONFRONTO ALGORITMI AL VARIARE DI L');


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%% PLOT PER I NODI CON 5 ALGORITMI %%%%%%%%%%%
FN1 = [VAL_7(:,1) VAL_8(:,1) VAL_9(:,1)]; 
FN2 = [VAL_7(:,2) VAL_8(:,2) VAL_9(:,2)];
FN3 = [VAL_7(:,3) VAL_8(:,3) VAL_9(:,3)];
FN4 = [VAL_7(:,4) VAL_8(:,4) VAL_9(:,4)];
FN5 = [VAL_7(:,5) VAL_8(:,5) VAL_9(:,5)];

%figure(3)
subplot(2,2,3)
plot(NODI, FN1, [linestyles{1} Markers(1)],'Color',MarkerEdgeColors(1,:))
hold all
plot(NODI, FN2, [linestyles{2} Markers(2)],'Color',MarkerEdgeColors(2,:))
plot(NODI, FN3, [linestyles{3} Markers(3)],'Color',MarkerEdgeColors(3,:))
plot(NODI, FN4, [linestyles{4} Markers(4)],'Color',MarkerEdgeColors(4,:))
plot(NODI, FN5, [linestyles{5} Markers(5)],'Color',MarkerEdgeColors(5,:))
axis([7 23 0.7 1.05])
set(gca,'XTick',[9 15 20]);
set(gca,'YTick',[0.7:0.1:1]);
set(gca,'FontSize',fontsz);

%legend('GRID','GREEDY','GREEDY.COST','CASCADE','ONE');
%legend('Grid search','Greedy construction (1)','Greedy construction (2)','Greedy (arrival rate)','Class-independent','Location','SouthEast');
%xlabel('#NODI');
xlabel('Number of Nodes');
%ylabel('mean(F/UB)');
ylabel('Average F/UB');
%title('CONFRONTO ALGORITMI AL VARIARE DEL NUM DI NODI');
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%




%%%%%%% PLOT PER LE CLASSI CON 5 ALGORITMI %%%%%%%%%%%
FC1 = [VAL_10(:,1) VAL_11(:,1) VAL_12(:,1)]; 
FC2 = [VAL_10(:,2) VAL_11(:,2) VAL_12(:,2)];
FC3 = [VAL_10(:,3) VAL_11(:,3) VAL_12(:,3)];
FC4 = [VAL_10(:,4) VAL_11(:,4) VAL_12(:,4)];
FC5 = [VAL_10(:,5) VAL_11(:,5) VAL_12(:,5)];

%figure(4)
subplot(2,2,4)
plot(CLASSI, FC1, [linestyles{1} Markers(1)],'Color',MarkerEdgeColors(1,:))
hold all
plot(CLASSI, FC2, [linestyles{2} Markers(2)],'Color',MarkerEdgeColors(2,:))
plot(CLASSI, FC3, [linestyles{3} Markers(3)],'Color',MarkerEdgeColors(3,:))
plot(CLASSI, FC4, [linestyles{4} Markers(4)],'Color',MarkerEdgeColors(4,:))
plot(CLASSI, FC5, [linestyles{5} Markers(5)],'Color',MarkerEdgeColors(5,:))
axis([0.7 3.4 0.7 1.05])
set(gca,'XTick',[1 2 3]);
set(gca,'YTick',[0.7:0.1:1]);
set(gca,'FontSize',fontsz);

%legend('GRID','GREEDY','GREEDY.COST','CASCADE','ONE');
%legend('Grid search','Greedy construction (1)','Greedy construction (2)','Greedy (arrival rate)','Class-independent','Location','SouthEast');
xlabel('Number of Classes');
%ylabel('mean(F/UB)');
ylabel('Average F/UB');
%title('CONFRONTO ALGORITMI AL VARIARE DEL NUM DI CLASSI');
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

figureHandle = gcf;
%# make all text in the figure to size 14 and bold
set(findall(figureHandle,'type','text'),'fontSize',fontsz)

set(gcf,'paperunits','centimeters')
set(gcf,'papersize',[32,24]/1.4) % Desired outer dimensions of figure
set(gcf,'paperposition',[-3,-1.4,37.5,27]/1.4) % Place plot on figure
print -painters -dpdf -r600 mean_fub_all.pdf

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


==> img/mean_fub_all_landscape.m <==

% script per disegnare il confronto di F/UB al variare di un parametro [tau, #nodi, #classi, L]
% per tutti gli algoritmi (con 1/eps = 5)
% con beaconing

clear all;
%%%%%%
cur_dir = pwd;
beac_dir = 'C:\Users\basilico\Dropbox\PeopleNET-DEI\matlab\Generale\multi_tech\istanze\soluzioni\mat\beaconing\';


% plot styles
nnn=5;
linestyles = cellstr(char('-',':','-.','--','-',':','-.','--','-',':','-',':','-.','--','-',':','-.','--','-',':','-.'));
MarkerEdgeColors=gray(2*nnn); % nnn is the number of different items you have
Markers=['o','x','+','*','s','d','v','^','<','>','p','h','.','+','*','o','x','^','<','h','.','>','p','s','d','v','o','x','+','*','s','d','v','^','<','>','p','h','.'];

list_beac = dir(beac_dir);

TAU = [25 50 100 250]; 
LL = [350 500 750 1000];
NODI = [9 15 20];
CLASSI = [1 2 3];

TAU1 = [];
TAU2 = [];
TAU3 = [];
TAU4 = [];

L1 = [];
L2 = [];
L3 = [];
L4 = [];

N1 = [];
N2 = [];
N3 = [];

C1 = [];
C2 = [];
C3 = [];

for i=1:length(list_beac)
    firstName=list_beac(i).name;
    if ~isempty(strfind(firstName,'.mat'))
        
        cd(beac_dir)
        load(firstName)
        cd(cur_dir)
        den_ub = s_ub.F;
                
        num = zeros(1,5);
        
        num(1) = s_grid.F(end);
                
        num(2) = s_greedy.F(end);
        
        num(3) = s_greedy_cost.F(end);
        
        num(4)   = s_cascata.F;
        
        num(5) = s_one.F;
        
        rate = num / den_ub;
        
        l = pa.L;
        t = pa.tau;
        n = pa.N(1);
        c = pa.C;
                
        %%%%%% INSERISCO L'ISTANZA NEI VETTORI A SECONDA DEI PARAMETRI
        if l == LL(1)
            L1 = [L1; rate];
        elseif l == LL(2)
            L2 = [L2; rate];
        elseif l == LL(3)
            L3 = [L3; rate];
        elseif l == LL(4)
            L4 = [L4; rate];
        end
                               
        if t == TAU(1)
            TAU1 = [TAU1; rate];
        elseif t == TAU(2)
            TAU2 = [TAU2; rate];
        elseif t == TAU(3)
            TAU3 = [TAU3; rate];
        elseif t == TAU(4)
            TAU4 = [TAU4; rate];            
        end

        if n == NODI(1)
            N1 = [N1; rate];
        elseif n == NODI(2)
            N2 = [N2; rate];
        elseif n == NODI(3)
            N3 = [N3; rate];
        end
        
        if c == CLASSI(1)
            C1 = [C1; rate];
        elseif c == CLASSI(2)
            C2 = [C2; rate];
        elseif c == CLASSI(3)
            C3 = [C3; rate];
        end
    end
end

%%%%%% ORA RAGGRUPPO LE ISTANZE PER ALGORITMO %%%%%%%%
VAL_01 = mean(TAU1);
VAL_0 = mean(TAU2);
VAL_1 = mean(TAU3);
VAL_2 = mean(TAU4);
VAL_3 = mean(L1);
VAL_4 = mean(L2);
VAL_5 = mean(L3);
VAL_6 = mean(L4);
VAL_7 = mean(N1);
VAL_8 = mean(N2);
VAL_9 = mean(N3);
VAL_10 = mean(C1);
VAL_11 = mean(C2);
VAL_12 = mean(C3);


fontsz = 8;
%%%%%%% PLOT PER TAU CON 5 ALGORITMI %%%%%%%%%%%
FT1 = [VAL_01(:,1) VAL_0(:,1) VAL_1(:,1) VAL_2(:,1)]; 
FT2 = [VAL_01(:,2) VAL_0(:,2) VAL_1(:,2) VAL_2(:,2)];
FT3 = [VAL_01(:,3) VAL_0(:,3) VAL_1(:,3) VAL_2(:,3)];
FT4 = [VAL_01(:,4) VAL_0(:,4) VAL_1(:,4) VAL_2(:,4)];
FT5 = [VAL_01(:,5) VAL_0(:,5) VAL_1(:,5) VAL_2(:,5)];

figure(1)
subplot(1,4,1)
plot(TAU, FT1,[linestyles{1} Markers(1)],'Color',MarkerEdgeColors(1,:))
hold all
plot(TAU, FT2,[linestyles{2} Markers(2)],'Color',MarkerEdgeColors(2,:))
plot(TAU, FT3, [linestyles{3} Markers(3)],'Color',MarkerEdgeColors(3,:))
plot(TAU, FT4, [linestyles{4} Markers(4)],'Color',MarkerEdgeColors(4,:))
plot(TAU, FT5, [linestyles{5} Markers(5)],'Color',MarkerEdgeColors(5,:))
axis([20 270 0.7 1.05])
set(gca,'XTick',[25 50 100 250]);
set(gca,'YTick',[0.7:0.1:1]);
set(gca,'FontSize',fontsz);

legend('Grid','Greedy (G_1)','Greedy (G_2)','Cascade','One Policy','Location','SouthEast');
xlabel('\tau');
ylabel('Average F/UB');
%title('CONFRONTO ALGORITMI AL VARIARE DI TAU')



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%% PLOT PER L CON 5 ALGORITMI %%%%%%%%%%%
FL1 = [VAL_3(:,1) VAL_4(:,1) VAL_5(:,1) VAL_6(:,1)]; 
FL2 = [VAL_3(:,2) VAL_4(:,2) VAL_5(:,2) VAL_6(:,2)];
FL3 = [VAL_3(:,3) VAL_4(:,3) VAL_5(:,3) VAL_6(:,3)];
FL4 = [VAL_3(:,4) VAL_4(:,4) VAL_5(:,4) VAL_6(:,4)];
FL5 = [VAL_3(:,5) VAL_4(:,5) VAL_5(:,5) VAL_6(:,5)];

%figure(2)
subplot(1,4,2)
plot(LL, FL1,[linestyles{1} Markers(1)],'Color',MarkerEdgeColors(1,:))
hold all
plot(LL, FL2, [linestyles{2} Markers(2)],'Color',MarkerEdgeColors(2,:))
plot(LL, FL3, [linestyles{3} Markers(3)],'Color',MarkerEdgeColors(3,:))
plot(LL, FL4, [linestyles{4} Markers(4)],'Color',MarkerEdgeColors(4,:))
plot(LL, FL5, [linestyles{5} Markers(5)],'Color',MarkerEdgeColors(5,:))
axis([320 1020 0.7 1.05])
set(gca,'XTick',[350 500 750 1000]);
set(gca,'YTick',[0.7:0.1:1]);
set(gca,'FontSize',fontsz);

%legend('GRID','GREEDY','GREEDY.COST','CASCADE','ONE');
legend('Grid','Greedy (G_1)','Greedy (G_2)','Cascade','One Policy','Location','SouthEast');
xlabel('L');
%ylabel('mean(F/UB)');
ylabel('Average F/UB');
%title('CONFRONTO ALGORITMI AL VARIARE DI L');


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%% PLOT PER I NODI CON 5 ALGORITMI %%%%%%%%%%%
FN1 = [VAL_7(:,1) VAL_8(:,1) VAL_9(:,1)]; 
FN2 = [VAL_7(:,2) VAL_8(:,2) VAL_9(:,2)];
FN3 = [VAL_7(:,3) VAL_8(:,3) VAL_9(:,3)];
FN4 = [VAL_7(:,4) VAL_8(:,4) VAL_9(:,4)];
FN5 = [VAL_7(:,5) VAL_8(:,5) VAL_9(:,5)];

%figure(3)
subplot(1,4,3)
plot(NODI, FN1, [linestyles{1} Markers(1)],'Color',MarkerEdgeColors(1,:))
hold all
plot(NODI, FN2, [linestyles{2} Markers(2)],'Color',MarkerEdgeColors(2,:))
plot(NODI, FN3, [linestyles{3} Markers(3)],'Color',MarkerEdgeColors(3,:))
plot(NODI, FN4, [linestyles{4} Markers(4)],'Color',MarkerEdgeColors(4,:))
plot(NODI, FN5, [linestyles{5} Markers(5)],'Color',MarkerEdgeColors(5,:))
axis([7 23 0.7 1.05])
set(gca,'XTick',[9 15 20]);
set(gca,'YTick',[0.7:0.1:1]);
set(gca,'FontSize',fontsz);

%legend('GRID','GREEDY','GREEDY.COST','CASCADE','ONE');
legend('Grid','Greedy (G_1)','Greedy (G_2)','Cascade','One Policy','Location','SouthEast');
%xlabel('#NODI');
xlabel('Number of Nodes');
%ylabel('mean(F/UB)');
ylabel('Average F/UB');
%title('CONFRONTO ALGORITMI AL VARIARE DEL NUM DI NODI');
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%




%%%%%%% PLOT PER LE CLASSI CON 5 ALGORITMI %%%%%%%%%%%
FC1 = [VAL_10(:,1) VAL_11(:,1) VAL_12(:,1)]; 
FC2 = [VAL_10(:,2) VAL_11(:,2) VAL_12(:,2)];
FC3 = [VAL_10(:,3) VAL_11(:,3) VAL_12(:,3)];
FC4 = [VAL_10(:,4) VAL_11(:,4) VAL_12(:,4)];
FC5 = [VAL_10(:,5) VAL_11(:,5) VAL_12(:,5)];

%figure(4)
subplot(1,4,4)
plot(CLASSI, FC1, [linestyles{1} Markers(1)],'Color',MarkerEdgeColors(1,:))
hold all
plot(CLASSI, FC2, [linestyles{2} Markers(2)],'Color',MarkerEdgeColors(2,:))
plot(CLASSI, FC3, [linestyles{3} Markers(3)],'Color',MarkerEdgeColors(3,:))
plot(CLASSI, FC4, [linestyles{4} Markers(4)],'Color',MarkerEdgeColors(4,:))
plot(CLASSI, FC5, [linestyles{5} Markers(5)],'Color',MarkerEdgeColors(5,:))
axis([0.7 3.4 0.7 1.05])
set(gca,'XTick',[1 2 3]);
set(gca,'YTick',[0.7:0.1:1]);
set(gca,'FontSize',fontsz);

%legend('GRID','GREEDY','GREEDY.COST','CASCADE','ONE');
legend('Grid','Greedy (G_1)','Greedy (G_2)','Cascade','One Policy','Location','SouthEast');
xlabel('Number of Classes');
%ylabel('mean(F/UB)');
ylabel('Average F/UB');
%title('CONFRONTO ALGORITMI AL VARIARE DEL NUM DI CLASSI');
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

figureHandle = gcf;
%# make all text in the figure to size 14 and bold
set(findall(figureHandle,'type','text'),'fontSize',fontsz)

set(gcf,'paperunits','centimeters')
set(gcf,'papersize',[30,7]) % Desired outer dimensions of figure
set(gcf,'paperposition',[-3.5,0,36,7]) % Place plot on figure
print -painters -dpdf -r600 mean_fub_all_landscape.pdf

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


==> img/policy_psi.m <==
% script per disegnare come variano le politiche tra le classi al variare
% del budget psi per l'algoritmo grid 
% (con 1/eps = 1)
% con beaconing

clear all;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%% CALCOLO PSI DI PARTENZA %%%%%%%%%%%%%
perc_servizio = 0.2;
dati_day = 20 * 10^6; % bytes
dim_pacchetto =  2 * 10^3; % bytes
energia_totale = 5.45 * 3.6 * 10^3; % joule

psi = (energia_totale * perc_servizio) / (dati_day / dim_pacchetto);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% plot styles
nnn=5;
linestyles = cellstr(char('-',':','-.','--','-',':','-.','--','-',':','-',':','-.','--','-',':','-.','--','-',':','-.'));
MarkerEdgeColors=gray(2*nnn); % nnn is the number of different items you have
Markers=['o','x','+','*','s','d','v','^','<','>','p','h','.','+','*','o','x','^','<','h','.','>','p','s','d','v','o','x','+','*','s','d','v','^','<','>','p','h','.'];

cur_dir = pwd;
tau_dir = 'C:\Users\basilico\Dropbox\PeopleNET-DEI\matlab\Generale\multi_tech\istanze\soluzioni\psi_diversi\mat\';

list_tau = dir(tau_dir);

PSI = [0.25*psi 0.5*psi 0.8*psi 0.9*psi psi 1.1*psi 1.25*psi]; 

PSI1 = [];
PSI2 = [];
PSI3 = [];
PSI4 = [];
PSI5 = [];
PSI6 = [];
PSI7 = [];

for i=1:length(list_tau)
    firstName=list_tau(i).name;
    if ~isempty(strfind(firstName,'.mat'))
        
        cd(tau_dir)
        load(firstName)
        cd(cur_dir)
                        
        pol = zeros(1,3);
        
        pol(1) = s_grid.P(1,1);
                
        pol(2) = s_grid.P(1,2);
        
        pol(3) = s_grid.P(1,3);
        
        p = pa.psi;
                
        %%%%%% INSERISCO L'ISTANZA NEI VETTORI A SECONDA DEI PARAMETRI
                               
        if p == PSI(1)
            PSI1 = [PSI1; pol];
        elseif p == PSI(2)
            PSI2 = [PSI2; pol];
        elseif p == PSI(3)
            PSI3 = [PSI3; pol];
        elseif p == PSI(4)
            PSI4 = [PSI4; pol];
        elseif p == PSI(5)
            PSI5 = [PSI5; pol];
        elseif p == PSI(6)
            PSI6 = [PSI6; pol];
        elseif p == PSI(7)
            PSI7 = [PSI7; pol];
        end
    end
end

%%%%%% ORA RAGGRUPPO LE ISTANZE PER ALGORITMO %%%%%%%%

policy = [PSI1; PSI2; PSI3; PSI4; PSI5; PSI6; PSI7];% PSI8 PSI9];

figure(1)
fH = gcf; colormap(gray(2*nnn));
%h = bar(PSI,policy)
h = bar([0.25 0.5 0.8 0.9 1 1.1 1.25],policy,1)
axis([0 1.5 0 10])
%set(gca,'XTick',[0.25*psi 0.5*psi 0.8*psi 0.9*psi psi 1.1*psi 1.25*psi]);
set(gca,'XTick',[0.25 0.5 0.8 0.9 1 1.1 1.25]);
%set(gca,'XTickLabel',{'25%','50%','80%','90%','psi=0.3924','110%','125%'});
set(gca,'FontSize',16);

legend('Bluetooth 4.0','ZigBee','WiFi Direct','Location','NorthWest');
xlabel('Percentage of a reference budget value');
ylabel('Policy threshold value');
%title('CONFRONTO POLITICHE AL VARIARE DI PSI (algo GRID)');

%tH = title('Brandon''s applyhatch');
%applyhatch_pluscolor(fH, '\-x.', 0, [1 0 1 0], jet(4));
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

figureHandle = gcf;
%# make all text in the figure to size 14 and bold
set(findall(figureHandle,'type','text'),'fontSize',16)

set(gcf,'paperunits','centimeters')
set(gcf,'papersize',[16,12]) % Desired outer dimensions of figure
set(gcf,'paperposition',[0,0,16,12]) % Place plot on figure
print -painters -dpdf -r600 policy_psi.pdf


==> img/theoretical_bound.m <==
clear all;
close all;
clc;

% plot styles
nnn=5;
linestyles = cellstr(char('-',':','-.','--','-',':','-.','--','-',':','-',':','-.','--','-',':','-.','--','-',':','-.'));
MarkerEdgeColors=gray(2*nnn); % nnn is the number of different items you have
Markers=['o','x','+','*','s','d','v','^','<','>','p','h','.','+','*','o','x','^','<','h','.','>','p','s','d','v','o','x','+','*','s','d','v','^','<','>','p','h','.'];
fontsz = 11.3;

K=2;

c=3;
eps_v=1:10;
for eps=eps_v    
    x=1/eps;
    bound(eps) = (1 - (1/2)^((K-1) / x))/(1 - (1/2)^(c*(K-1) / x));
end

figure(1)
subplot(1,2,1)
plot(eps_v,bound,[linestyles{1} Markers(1)],'Color',MarkerEdgeColors(1,:));
xlabel('1/\epsilon');
ylabel('Bound value');
set(gca,'FontSize',fontsz);



c_v = [1:20]
eps = 2;
x=1;
for c=c_v
    x=1/eps;
    bound_c(c) = (1 - (1/2)^((K-1) / x)) / (1 - (1/2)^(c*(K-1) / x));
    bound_asy(c) = (1 - (1/2)^((1) / x))
end


subplot(1,2,2)
plot(c_v,bound_c,[linestyles{1} Markers(1)],'Color',MarkerEdgeColors(1,:));
hold on
plot(c_v,bound_asy,[linestyles{2} Markers(2)],'Color',MarkerEdgeColors(1,:));
xlabel('Number of Classes');
ylabel('Bound value');
axis([0 20 0.73 1])
set(gca,'FontSize',fontsz);
legend('Bound value','Worst case','Location','NorthEast');

figureHandle = gcf;
%# make all text in the figure to size 14 and bold
set(findall(figureHandle,'type','text'),'fontSize',fontsz)

set(gcf,'paperunits','centimeters')
sz_x = 25;
sz_y = 10;
set(gcf,'papersize',[sz_x,sz_y]) % Desired outer dimensions of figure
set(gcf,'paperposition',[0,0,sz_x,sz_y]) % Place plot on figure
print -painters -dpdf -r600 theoretical_bound.pdf

==> img/time_greedy.m <==
% script per disegnare il tempo impiegato per risolvere l'istanza con
% l'algoritmo greedy_cost al variare del numero di classi

clear all;
clc
%%%%%%
cur_dir = pwd;
beac_dir = 'C:\Users\basilico\Dropbox\PeopleNET-DEI\matlab\Generale\multi_tech\istanze\soluzioni\c_maggiore\mat\';
list_beac = dir(beac_dir);

% plot styles
nnn=5;
linestyles = cellstr(char('-',':','-.','--','-',':','-.','--','-',':','-',':','-.','--','-',':','-.','--','-',':','-.'));
MarkerEdgeColors=gray(2*nnn); % nnn is the number of different items you have
Markers=['o','x','+','*','s','d','v','^','<','>','p','h','.','+','*','o','x','^','<','h','.','>','p','s','d','v','o','x','+','*','s','d','v','^','<','>','p','h','.'];



list_beac = dir(beac_dir);

CLASSI = [5:5:100 150 200 300 400 500 600 700 800];

C1 = [];
C2 = [];
C3 = [];
C4 = [];
C5 = [];
C6 = [];
C7 = [];
C8 = [];
C9 = [];
C10 = [];
C11 = [];
C12 = [];
C13 = [];
C14 = [];
C15 = [];
C16 = [];
C17 = [];
C18 = [];
C19 = [];
C20 = [];
C21 = [];
C22 = [];
C23 = [];
C24 = [];
C25 = [];
C26 = [];
C27 = [];
C28 = [];


for i=1:length(list_beac)
    firstName=list_beac(i).name;
    if ~isempty(strfind(firstName,'.mat'))
        
        cd(beac_dir)
        load(firstName)
        cd(cur_dir)
        
        time = s_greedy_cost.t_e(1);
        
        c = pa.C;
                
        %%%%%% INSERISCO L'ISTANZA NEI VETTORI A SECONDA DEI PARAMETRI
        
        if c == CLASSI(1)
            C1 = [C1; time];
        elseif c == CLASSI(2)
            C2 = [C2; time];
        elseif c == CLASSI(3)
            C3 = [C3; time];
        elseif c == CLASSI(4)
            C4 = [C4; time];
        elseif c == CLASSI(5)
            C5 = [C5; time];
        elseif c == CLASSI(6)
            C6 = [C6; time];
        elseif c == CLASSI(7)
            C7 = [C7; time];
        elseif c == CLASSI(8)
            C8 = [C8; time];   
        elseif c == CLASSI(9)
            C9 = [C9; time];
        elseif c == CLASSI(10)
            C10 = [C10; time];    
        elseif c == CLASSI(11)
            C11 = [C11; time];
        elseif c == CLASSI(12)
            C12 = [C12; time];
        elseif c == CLASSI(13)
            C13 = [C13; time];
        elseif c == CLASSI(14)
            C14 = [C14; time];
        elseif c == CLASSI(15)
            C15 = [C15; time];
        elseif c == CLASSI(16)
            C16 = [C16; time];
        elseif c == CLASSI(17)
            C17 = [C17; time];
        elseif c == CLASSI(18)
            C18 = [C18; time];   
        elseif c == CLASSI(19)
            C19 = [C19; time];
        elseif c == CLASSI(20)
            C20 = [C20; time];    
        elseif c == CLASSI(21)
            C21 = [C21; time];
        elseif c == CLASSI(22)
            C22 = [C22; time];
        elseif c == CLASSI(23)
            C23 = [C23; time];
        elseif c == CLASSI(24)
            C24 = [C24; time];
        elseif c == CLASSI(25)
            C25 = [C25; time];
        elseif c == CLASSI(26)
            C26 = [C26; time];
        elseif c == CLASSI(27)
            C27 = [C27; time];
        elseif c == CLASSI(28)
            C28 = [C28; time];   
        end
    end
end

%%%%%% ORA RAGGRUPPO LE ISTANZE PER ALGORITMO GREEDY COST %%%%%%%%

VAL_1 = mean(C1);
VAL_2 = mean(C2);
VAL_3 = mean(C3);
VAL_4 = mean(C4);
VAL_5 = mean(C5);
VAL_6 = mean(C6);
VAL_7 = mean(C7);
VAL_8 = mean(C8);
VAL_9 = mean(C9);
VAL_10 = mean(C10);
VAL_11 = mean(C11);
VAL_12 = mean(C12);
VAL_13 = mean(C13);
VAL_14 = mean(C14);
VAL_15 = mean(C15);
VAL_16 = mean(C16);
VAL_17 = mean(C17);
VAL_18 = mean(C18);
VAL_19 = mean(C19);
VAL_20 = mean(C20);
VAL_21 = mean(C21);
VAL_22 = mean(C22);
VAL_23 = mean(C23);
VAL_24 = mean(C24);
VAL_25 = mean(C25);
VAL_26 = mean(C26);
VAL_27 = mean(C27);
VAL_28 = mean(C28);

FC1 = [VAL_1 VAL_2 VAL_3 VAL_4 VAL_5 VAL_6 VAL_7 VAL_8 VAL_9 VAL_10 VAL_11 VAL_12 VAL_13 VAL_14 VAL_15 VAL_16 VAL_17 VAL_18 VAL_19 VAL_20 VAL_21 VAL_22 VAL_23 VAL_24 VAL_25 VAL_26 VAL_27 VAL_28]; 

plot(CLASSI, FC1, [linestyles{1} Markers(1)],'Color',MarkerEdgeColors(1,:))
% axis([0.7 3.4 0.8 1.05])
set(gca,'XTick',[0:200:800]);
set(gca,'YTick',[0:500:2000]);

legend('Greedy(G_2)');
xlabel('Number of Classes');
ylabel('Computational Time');
%title('TEMPO IMPIEGATO AL VARIARE DEL NUM DI CLASSI');



figureHandle = gcf;
%# make all text in the figure to size 14 and bold
set(findall(figureHandle,'type','text'),'fontSize',8)

set(gcf,'paperunits','centimeters')
set(gcf,'papersize',[8,6]) % Desired outer dimensions of figure
set(gcf,'paperposition',[0,0,8,6]) % Place plot on figure
print -painters -dpdf -r600 time_greedy.pdf


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


==> img/time_greedy_grid.m <==
% script per disegnare il tempo impiegato per risolvere l'istanza con
% l'algoritmo greedy_cost al variare del numero di classi

clear all;
%%%%%%
cur_dir = pwd;
C_dir = 'C:\Users\basilico\Dropbox\PeopleNET-DEI\matlab\Generale\multi_tech\istanze\soluzioni\c_maggiore\mat\';
list_C = dir(C_dir);
beac_dir = 'C:\Users\basilico\Dropbox\PeopleNET-DEI\matlab\Generale\multi_tech\istanze\soluzioni\mat\beaconing\';

% plot styles
nnn=5;
linestyles = cellstr(char('-',':','-.','--','-',':','-.','--','-',':','-',':','-.','--','-',':','-.','--','-',':','-.'));
MarkerEdgeColors=gray(2*nnn); % nnn is the number of different items you have
Markers=['o','x','+','*','s','d','v','^','<','>','p','h','.','+','*','o','x','^','<','h','.','>','p','s','d','v','o','x','+','*','s','d','v','^','<','>','p','h','.'];


list_beac = dir(beac_dir);

CLA = [1 2 3];

CLA1 = [];
CLA2 = [];
CLA3 = [];

CLASSI = [5:5:100 150 200 300 400 500 600 700 800];

C1 = [];
C2 = [];
C3 = [];
C4 = [];
C5 = [];
C6 = [];
C7 = [];
C8 = [];
C9 = [];
C10 = [];
C11 = [];
C12 = [];
C13 = [];
C14 = [];
C15 = [];
C16 = [];
C17 = [];
C18 = [];
C19 = [];
C20 = [];
C21 = [];
C22 = [];
C23 = [];
C24 = [];
C25 = [];
C26 = [];
C27 = [];
C28 = [];

for i=1:length(list_beac)
    firstName=list_beac(i).name;
    if ~isempty(strfind(firstName,'.mat'))
        
        cd(beac_dir)
        load(firstName)
        cd(cur_dir)
        
        time = s_grid.t_e(ceil(end/2));
        
        c = pa.C;
                
        %%%%%% INSERISCO L'ISTANZA NEI VETTORI A SECONDA DEI PARAMETRI
        
        if c == CLA(1)
            CLA1 = [CLA1; time];
        elseif c == CLA(2)
            CLA2 = [CLA2; time];
        elseif c == CLA(3)
            CLA3 = [CLA3; time];
        end
    end
end



for i=1:length(list_C)
    firstName=list_C(i).name;
    if ~isempty(strfind(firstName,'.mat'))
        
        cd(C_dir)
        load(firstName)
        cd(cur_dir)
        
        time = s_greedy_cost.t_e(1);
        
        c = pa.C;
                
        %%%%%% INSERISCO L'ISTANZA NEI VETTORI A SECONDA DEI PARAMETRI
        
        if c == CLASSI(1)
            C1 = [C1; time];
        elseif c == CLASSI(2)
            C2 = [C2; time];
        elseif c == CLASSI(3)
            C3 = [C3; time];
        elseif c == CLASSI(4)
            C4 = [C4; time];
        elseif c == CLASSI(5)
            C5 = [C5; time];
        elseif c == CLASSI(6)
            C6 = [C6; time];
        elseif c == CLASSI(7)
            C7 = [C7; time];
        elseif c == CLASSI(8)
            C8 = [C8; time];   
        elseif c == CLASSI(9)
            C9 = [C9; time];
        elseif c == CLASSI(10)
            C10 = [C10; time];    
        elseif c == CLASSI(11)
            C11 = [C11; time];
        elseif c == CLASSI(12)
            C12 = [C12; time];
        elseif c == CLASSI(13)
            C13 = [C13; time];
        elseif c == CLASSI(14)
            C14 = [C14; time];
        elseif c == CLASSI(15)
            C15 = [C15; time];
        elseif c == CLASSI(16)
            C16 = [C16; time];
        elseif c == CLASSI(17)
            C17 = [C17; time];
        elseif c == CLASSI(18)
            C18 = [C18; time];   
        elseif c == CLASSI(19)
            C19 = [C19; time];
        elseif c == CLASSI(20)
            C20 = [C20; time];    
        elseif c == CLASSI(21)
            C21 = [C21; time];
        elseif c == CLASSI(22)
            C22 = [C22; time];
        elseif c == CLASSI(23)
            C23 = [C23; time];
        elseif c == CLASSI(24)
            C24 = [C24; time];
        elseif c == CLASSI(25)
            C25 = [C25; time];
        elseif c == CLASSI(26)
            C26 = [C26; time];
        elseif c == CLASSI(27)
            C27 = [C27; time];
        elseif c == CLASSI(28)
            C28 = [C28; time];   
        end
    end
end

%%%%%% ORA RAGGRUPPO LE ISTANZE PER L'ALGORITMO GRID %%%%%%%%

VAL_CLA1 = mean(CLA1);
VAL_CLA2 = mean(CLA2);
VAL_CLA3 = mean(CLA3);

FCLA1 = [VAL_CLA1 VAL_CLA2 VAL_CLA3]; 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%% ORA RAGGRUPPO LE ISTANZE PER ALGORITMO %%%%%%%%

VAL_1 = mean(C1);
VAL_2 = mean(C2);
VAL_3 = mean(C3);
VAL_4 = mean(C4);
VAL_5 = mean(C5);
VAL_6 = mean(C6);
VAL_7 = mean(C7);
VAL_8 = mean(C8);
VAL_9 = mean(C9);
VAL_10 = mean(C10);
VAL_11 = mean(C11);
VAL_12 = mean(C12);
VAL_13 = mean(C13);
VAL_14 = mean(C14);
VAL_15 = mean(C15);
VAL_16 = mean(C16);
VAL_17 = mean(C17);
VAL_18 = mean(C18);
VAL_19 = mean(C19);
VAL_20 = mean(C20);
VAL_21 = mean(C21);
VAL_22 = mean(C22);
VAL_23 = mean(C23);
VAL_24 = mean(C24);
VAL_25 = mean(C25);
VAL_26 = mean(C26);
VAL_27 = mean(C27);
VAL_28 = mean(C28);

%%%%%%% PLOT PER LE CLASSI CON 5 ALGORITMI %%%%%%%%%%%
FC1 = [VAL_1 VAL_2 VAL_3 VAL_4 VAL_5 VAL_6 VAL_7 VAL_8 VAL_9 VAL_10 VAL_11 VAL_12 VAL_13 VAL_14 VAL_15 VAL_16 VAL_17 VAL_18 VAL_19 VAL_20 VAL_21 VAL_22 VAL_23 VAL_24 VAL_25 VAL_26 VAL_27 VAL_28]; 


semilogy(CLA, FCLA1, [linestyles{1} Markers(1)],'Color',MarkerEdgeColors(1,:))
hold all
semilogy(CLASSI(1:10), FC1(1:10), [linestyles{2} Markers(2)],'Color',MarkerEdgeColors(2,:))
%axis([-1 50 0 1800])
%set(gca,'XTick',[0:5:50]);
%set(gca,'YTick',log([1:500:1500]));
set(gca,'FontSize',16);

legend('Grid search', 'Greedy construction (2)');
xlabel('Number of Classes');
ylabel('log(Computational Time)');
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

figureHandle = gcf;
%# make all text in the figure to size 14 and bold
set(findall(figureHandle,'type','text'),'fontSize',16)

set(gcf,'paperunits','centimeters')
set(gcf,'papersize',[16,12]) % Desired outer dimensions of figure
set(gcf,'paperposition',[0,0,16,12]) % Place plot on figure
print -painters -dpdf -r600 time_greedy_grid.pdf


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

